Manifolds.jl: An Extensible Julia Framework for Data Analysis on Manifolds

We present the Julia package Manifolds$.$jl, providing a fast and easy-to-use library of Riemannian manifolds and Lie groups. This package enables working with data defined on a Riemannian manifold, such as the circle, the sphere, symmetric positive definite matrices, or one of the models for hyperbolic spaces. We introduce a common interface, available in ManifoldsBase$.$jl, with which new manifolds, applications, and algorithms can be implemented. We demonstrate the utility of Manifolds$.$jl using B\'ezier splines, an optimization task on manifolds, and principal component analysis on nonlinear data. In a benchmark, Manifolds$.$jl outperforms all comparable packages for low-dimensional manifolds in speed; over Python and Matlab packages, the improvement is often several orders of magnitude, while over C/C++ packages, the improvement is two-fold. For high-dimensional manifolds, it outperforms all packages except for Tensorflow-Riemopt, which is specifically tailored for high-dimensional manifolds.

==> bezier.jl <==
function bezier(M::AbstractManifold, t, pts::NTuple)
    p = bezier(M, t, pts[1:(end - 1)])
    q = bezier(M, t, pts[2:end])
    return shortest_geodesic(M, p, q, t)
end
function bezier(M::AbstractManifold, t, pts::NTuple{2})
    return shortest_geodesic(M, pts[1], pts[2], t)
end


==> mean_manopt.jl <==
using Manopt, Manifolds, LinearAlgebra
M = Sphere(2)
N = 100
# generate random points on M
pts = [normalize(randn(3)) for _ in 1:N]
# define the loss function and its gradient
F(M,q) = sum(p -> distance(M, p, q)^2 / 2N, pts)
gradF(M,q) = sum(p -> grad_distance(M, p, q) / N, pts)
# compute the mean
xMean = gradient_descent(M, F, gradF, pts[1])


==> tangent_space_pca.jl <==
using Manifolds, MultivariateStats, LinearAlgebra
M = Sphere(2)
N = 100
# generate random points on M
pts = [normalize(randn(3)) for _ in 1:N]
# compute their mean
m = mean(M, pts)
# compute logarithmic maps of points at their mean
vectors = map(p -> log(M, m, p), pts)
# choose a basis of the tangent space at point m
basis = DefaultOrthonormalBasis()
# compute coordinates of tangent vectors in the selected basis
coords = map(X -> get_coordinates(M, m, X, basis), vectors)
# flatten the array of coordinates to a matrix
coords_red = reduce(hcat, coords)
z = zeros(manifold_dimension(M))
# compute the first principal vector assuming zero mean
model = fit(PCA, coords_red; maxoutdim=1, mean=z)
# get the tangent vector corresponding to the first principal vector
X = get_vector(M, m, reconstruct(model, [1.0]), basis)

